Echo Location: Distances to Galactic Supernovae From ASAS-SN Light Echoes and 3D Dust Maps

Light echoes occur when light from a luminous transient is scattered by dust back into our line of sight with a time delay due to the extra propagation distance. We introduce a novel approach to estimating the distance to a source by combining light echoes with recent three-dimensional dust maps. We identify light echoes from the historical supernovae Cassiopeia A and SN 1572 (Tycho) in nearly a decade of imaging from the All-Sky Automated Survey for Supernovae (ASAS-SN). Using these light echoes, we find distances of $3.6\pm0.1$ kpc and $3.2^{+0.1}_{-0.2}$ kpc to Cas A and Tycho, respectively, which are generally consistent with previous estimates but are more precise. These distance uncertainties are primarily dominated by the low distance resolution of the 3D dust maps, which will likely improve in the future. The candidate single degenerate explosion donor stars B and G in Tycho are clearly foreground stars. Finally, the inferred reddening towards each SN agrees well with the intervening HI column density estimates from X-ray analyses of the remnants.

==> anc/LE_properties.txt <==
Title: Echo Location: Distances to Galactic Supernovae From ASAS-SN Light Echoes and 3D Dust Maps
Authors: K. D. Neumann et al. 
Table: Table 2 - Light Echoes
================================================================================
Byte-by-byte Description of file: LE_properties.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  5 A5     ---     SN      Name of associated supernova or supernova remnant 
   7-  8 I2     ---     ID      Echo identification number (1)
  10- 10 A1     ---     Filter  Observation filter
  12- 12 I1     ---     Group   Associated group number (1)
  14- 21 A8     ---     RA      Right Ascension (2)
  23- 31 A9     ---     Dec     Declination (2)
  33- 37 I5     d       MJD     Average Modified Julian Date (3)
  39- 43 I5     d       MinMJD  Minimum Modified Julian Date (3)
  45- 49 I5     d       MaxMJD  Maximum Modified Julian Date (3)
  51- 55 F5.3   deg     Offset  Offset from source
--------------------------------------------------------------------------------
Note (1):   ID and echo number are per supernova or supernova remnant.
Note (2):   Right ascension and declination are given in the J2000 epoch.
Note (3):   Based on the stacked observations of an echo.
--------------------------------------------------------------------------------
Cas A 1  V 2 00:20:04 +61:58:61 57022 57008 57045 7.651 
Cas A 2  V 3 00:19:24 +61:52:61 57022 57008 57045 7.545 
Cas A 3  V 4 00:19:44 +61:44:61 57022 57008 57045 7.545 
Cas A 4  V 5 00:21:18 +61:19:61 57022 57008 57045 7.622 
Cas A 5  V 1 00:19:57 +62:09:62 57313 57189 57399 7.701 
Cas A 6  V 2 00:20:08 +61:58:61 57313 57189 57399 7.661 
Cas A 7  V 3 00:19:30 +61:51:61 57313 57189 57399 7.556 
Cas A 8  V 4 00:19:52 +61:43:61 57313 57189 57399 7.556 
Cas A 9  V 5 00:21:26 +61:20:61 57313 57189 57399 7.639 
Cas A 10 V 1 00:20:02 +62:09:62 57668 57545 57767 7.709 
Cas A 11 V 2 00:20:11 +61:58:61 57668 57545 57767 7.664 
Cas A 12 V 3 00:19:36 +61:52:61 57668 57545 57767 7.569 
Cas A 13 V 4 00:19:58 +61:44:61 57668 57545 57767 7.569 
Cas A 14 V 5 00:21:33 +61:20:61 57668 57545 57767 7.653 
Cas A 15 V 1 00:20:08 +62:10:62 58012 57909 58110 7.722 
Cas A 16 V 2 00:20:15 +61:57:61 58012 57909 58110 7.671 
Cas A 17 V 3 00:19:42 +61:52:61 58012 57909 58110 7.581 
Cas A 18 V 4 00:20:02 +61:44:61 58012 57909 58110 7.580 
Cas A 19 V 5 00:21:39 +61:20:61 58012 57909 58110 7.665 
Cas A 20 g 3 00:19:44 +61:51:61 58409 58281 58521 7.577 
Cas A 21 g 5 00:21:40 +61:22:61 58409 58281 58521 7.674 
Cas A 22 g 3 00:19:45 +61:50:61 58488 58464 58493 7.578 
Cas A 23 g 5 00:21:43 +61:21:61 58488 58464 58493 7.677 
Cas A 24 g 3 00:19:49 +61:51:61 58716 58635 58841 7.589 
Cas A 25 g 5 00:21:44 +61:23:61 58716 58635 58841 7.688 
Cas A 26 g 3 00:19:49 +61:50:61 58761 58704 58844 7.586 
Cas A 27 g 5 00:21:47 +61:22:61 58761 58704 58844 7.688 
Cas A 28 g 3 00:19:53 +61:51:61 59109 58999 59219 7.596 
Cas A 29 g 5 00:21:55 +61:21:61 59109 58999 59219 7.701 
Cas A 30 g 3 00:19:54 +61:51:61 59158 59000 59257 7.600 
Cas A 31 g 5 00:21:56 +61:21:61 59158 59000 59257 7.702 
Cas A 32 g 3 00:19:59 +61:51:61 59470 59357 59599 7.609 
Cas A 33 g 5 00:22:08 +61:20:61 59470 59357 59599 7.720 
Cas A 34 g 3 00:19:59 +61:52:61 59490 59431 59609 7.610 
Cas A 35 g 5 00:22:04 +61:21:61 59490 59431 59609 7.716 
Tycho 1  V 1 00:49:19 +58:43:04 57026 57008 57045 6.126 
Tycho 2  V 3 01:06:38 +59:21:11 57026 57008 57045 6.825 
Tycho 3  V 1 00:49:23 +58:42:49 57326 57194 57413 6.134 
Tycho 4  V 3 01:06:40 +59:21:04 57326 57194 57413 6.829 
Tycho 5  V 1 00:49:27 +58:42:32 57672 57575 57781 6.142 
Tycho 6  V 3 01:06:40 +59:20:32 57672 57575 57781 6.836 
Tycho 7  V 1 00:49:30 +58:42:21 58010 57928 58079 6.147 
Tycho 8  V 3 01:06:43 +59:20:22 58010 57928 58079 6.842 
Tycho 9  g 2 00:50:50 +58:42:32 58475 58402 58522 6.220 
Tycho 10 g 3 01:06:17 +59:16:53 58475 58402 58522 6.850 
Tycho 11 g 2 00:50:50 +58:42:34 58484 58464 58506 6.220 
Tycho 12 g 3 01:06:20 +59:17:09 58484 58464 58506 6.851 
Tycho 13 g 2 00:50:53 +58:42:24 58710 58644 58811 6.225 
Tycho 14 g 3 01:06:21 +59:16:42 58710 58644 58811 6.858 
Tycho 15 g 2 00:50:52 +58:42:05 58817 58704 58906 6.229 
Tycho 16 g 3 01:06:20 +59:16:28 58817 58704 58906 6.860 
Tycho 17 g 2 00:50:53 +58:41:38 59160 59049 59225 6.237 
Tycho 18 g 3 01:06:24 +59:16:22 59160 59049 59225 6.866 
Tycho 19 g 2 00:50:52 +58:41:39 59188 59053 59257 6.236 
Tycho 20 g 3 01:06:21 +59:16:10 59188 59053 59257 6.865 
Tycho 21 g 2 00:50:55 +58:41:31 59511 59405 59631 6.240 
Tycho 22 g 3 01:06:22 +59:15:40 59511 59405 59631 6.873 
